Predicted strong coupling of solid-state spins via a single magnon mode

We propose an approach to realize a hybrid quantum system composed of a diamond nitrogen-vacancy (NV) center spin coupled to a magnon mode of the low-damping, low-moment organic ferrimagnet vanadium tetracyanoethylene. We derive an analytical expression for the spin-magnon cooperativity as a function of NV position under a micron-scale perpendicularly magnetized disk, and show that, surprisingly, the cooperativity will be higher using this magnetic material than in more conventional materials with larger magnetic moments, due to in part to the reduced demagnetization field. For reasonable experimental parameters, we predict that the spin-magnon-mode coupling strength is $g\sim 10$ kHz. For isotopically pure $^{12}$C diamond we predict strong coupling of an NV spin to the unoccupied magnon mode, with cooperativity $\mathcal C=6$ for a wide range of NV spin locations within the diamond, well within the spatial precision of NV center implantation. Thus our proposal describes a practical pathway for single-spin-state-to-single-magnon-occupancy transduction and for entangling NV centers over micron length scales.

==> anc/SupplementalMaterial.tex <==
\documentclass[aps,preprint,showpacs,superscriptaddress,nofootinbib]{revtex4-1}
\usepackage{graphicx,color,bm}
\usepackage[english]{babel}
\usepackage{amsmath,amssymb}
\usepackage{stmaryrd,dsfont}
\usepackage{mathtools}
%\usepackage[sort&compress]{natbib}
\usepackage{subfigure}
\usepackage{float}
\usepackage{lipsum}
\usepackage{footnote}

\usepackage{dsfont}
\usepackage{subfigure}

\usepackage{soul}


\bibliographystyle{iopart-num}


\newcommand{\bfs}[1]{\ensuremath{\boldsymbol{#1}} }
\newcommand{\bra}[1]{\ensuremath{\bigl\langle #1 |}}
\newcommand{\ket}[1]{\ensuremath{| #1 \bigr\rangle}}

\makeatletter
\renewcommand{\thefigure}{S\@arabic\c@figure}
\renewcommand{\theequation}{S\arabic{equation}}
\usepackage{setspace}

\begin{document}


\title{Predicted strong  coupling of solid-state spins via a single  magnon mode:\\Supplemental Material}% Force line breaks with \\
%\thanks{A footnote to the article title}%




\author{Denis R. Candido}
 \email{denisricardocandido@gmail.com}
\affiliation{Department of Physics and Astronomy, University of Iowa, Iowa City, Iowa 52242,
USA}
\affiliation{Pritzker School of Molecular Engineering, University of Chicago, Chicago, Illinois 60637,
USA}
\affiliation{School of Applied and Engineering Physics, Cornell University, Ithaca, New York 14850, USA} %Lines break automatically or can be forced with \\



\author{Gregory D. Fuchs}%
 \email{gdf9@cornell.edu}
\affiliation{School of Applied and Engineering Physics, Cornell University, Ithaca, New York 14850, USA}
\affiliation{Kavli Institute at Cornell for Nanoscale Science, Ithaca, New York 14853, USA}%Lines break automatically or can be forced with \\


\author{Ezekiel Johnston-Halperin}
\email{johnston-halperin.1@osu.edu}
\affiliation{Department of Physics, The Ohio State University, Columbus, Ohio 43210, USA}


\author{Michael E. Flatt\'e}%
\email{michael\_flatte@mailaps.org}
\affiliation{Department of Physics and Astronomy, University of Iowa, Iowa City, Iowa 52242,
USA}
\affiliation{Pritzker School of Molecular Engineering, University of Chicago, Chicago, Illinois 60637,
USA}
\affiliation{Department of Applied Physics, Eindhoven University of Technology, Eindhoven 5612 AZ, The Netherlands }


%\date{\today}

%\begin{titlepage}
%\pagestyle{plain}
%\vspace*{1cm}
%\centering
%Supplemental Material \\
%\vspace{1cm}
\maketitle
%\end{titlepage}

%\pacs{71.70.Ej, 75.70.Tj, 72.25.Rb}
%\maketitle


\section{Fringe fields and magnon dispersion}

We solve Maxwell's equations within the magnetostatic limit together with the Landau-Lifshitz-Gilbert {Eqs.~(2)--(4)}. We treat $\textbf{M}$ and $\textbf{H}$ as the sum of a constant dc field and an ac perturbation with frequency $\omega$, i.e., $\textbf{M}=M_S\hat{z}+\bar{\textbf{m}}e^{-i\omega t}$ and $\textbf{H}  =\textbf{H}_{0}+\bar{\textbf{h}}e^{-i\omega t}$ with $|\bar{\textbf{m}}|\ll{M}_S$ and $|\bar{\textbf{h}}|\ll|\textbf{H}_{0}|$. We solve the  problem for the magnetostatic potential $\phi (\textbf{r})$, defined as $\bar{\textbf{h}}=\boldsymbol{\nabla}\phi(\textbf{r})$. Neglecting the $\bar{\textbf{m}}\times\bar{\textbf{h}}$ terms, {Eqs.~(2)--(4)} yield Walker's equation~\cite{walker1957,sparks1970}
\begin{align}
    \partial_{x}\left[1+\kappa\left(\textbf{r}\right)\right]\partial_{x}\phi+\partial_{y}\left[1+\kappa\left(\textbf{r}\right)\right]\partial_{y}\phi+\partial_{z}^{2}\phi=0,\label{finaleqout}
\end{align}
with
\begin{align}
    \kappa\left(\textbf{r}\right)=\begin{cases}
\frac{\Omega_H}{\Omega_{H}^{2}-\Omega^{2}}\qquad & r,\theta,z\in\mathcal{D}\\
0 & r,\theta,z \notin \mathcal{D}
\end{cases}
\end{align}
where $\Omega_{H}=({H_{0}}/{M_S})$, {}{$H_0=B_{dc}/\mu_0-M_S$}, and $\Omega=({\omega}/{\gamma M_{S}})$. The solution to the above equation is given by $\phi\left(\boldsymbol{r}\right)=m_0 \thinspace e^{im\theta}J_m\left(k_or\right)Z\left(z\right)$~\cite{sparks1970-ssc}, where $J_m\left(k_or\right)$ is the Bessel function of the first kind for integer order $m$, and $Z(z)$ is proportional to either $\cos(k_i z)$ and $\sin(k_i z)$ inside the disk, and is exponential outside $(e^{\pm k_o z})$. Here $m_0$ is a coefficient to be determined through the normalization of the modes. The application of the proper boundary conditions arising from  Maxwell's equations yields the following transcendental equations~\cite{sparks1970,sparks1970-ssc},
\begin{align}
i\frac{k_{i}}{\sqrt{1+\kappa}} & =k_{o}, \label{transc1} \\
\tan\left(k_{i}\frac{d}{2}+\tau\frac{\pi}{2}\right) & =\frac{k_{o}}{k_{i}},\label{transc}
\end{align}
which impose a constraint between the values of the thickness and radial wave vectors $k_i$ and $k_o$, respectively, and the frequency $\omega$. Here $\tau$ assumes the value 0 (1) for even (odd) $Z(z)$ functions. For $\tau=0$ (and assuming $k_o>0$), the solution for the $Z(z)$ function is even and is
\begin{equation}
Z\left(z\right)=\begin{cases}
e^{-k_{o}z} & z>d/2\\
\frac{e^{-k_{o}\frac{d}{2}}}{\cos\left(k_{i}\frac{d}{2}\right)}\cos\left(k_{i}z\right) & -d/2<z<d/2\\
e^{k_{o}z} & z<-d/2
\end{cases}
\end{equation}
while for $\tau=1$, the solution is odd and is
\begin{equation}
Z\left(z\right)=\begin{cases}
-e^{-k_{o}z} & z>d/2\\
-\frac{e^{-k_{o}\frac{d}{2}}}{\sin\left(k_{i}\frac{d}{2}\right)}\sin\left(k_{i}z\right) & -d/2<z<d/2\\
e^{k_{o}z} & z<-d/2	
\end{cases}
\end{equation}
Now we determine the magnon dispersion analytically by assuming the condition of a fully pinned magnetization at the edge of the disk, $\bar{\textbf{m}}(r=R,\theta,z)=0$~\cite{sparks1970-ssc}. In cylindrical coordinates, the rf magnetization $\bar{\textbf{m}}=(\bar{m}_r,\bar{m}_\theta,\bar{m}_z)$ can be written as a function of $\phi(\textbf{r})$ as
\begin{align}
\bar{m}_{r} & =\kappa\partial_{r}\phi-\frac{i\nu}{r}\partial_{\theta}\phi\label{mrfinal-1}\\
\bar{m}_{\theta} & =i\nu\partial_{r}\phi+\frac{\kappa}{r}\partial_{\theta}\phi\label{mthetafinal-1}
\end{align}
where ${\nu}=[{\Omega}/({{\Omega}_{H}^{2}-\Omega^{2}})]$. Hence we have a magnetization  profile within the disk for the magnon of ${\textbf{m}} \left(\textbf{r},t\right)= \textrm{Re} \left\{\bar{\textbf{m}} e^{-i\omega t}\right\}$, where
\begin{align}
m_{r} & =m_0 \cos (m\theta-\omega t) Z\left(z\right)\left[\kappa\partial_{r}J_{m}\left(k_{o}r\right)+\frac{m\nu}{r}J_{m}\left(k_{o}r\right)\right],\label{mag1}\\
m_{\theta} & =-m_0 \sin (m\theta -\omega t)Z\left(r\right)\left[\nu\partial_{r}J_{m}\left(k_{o}r\right)+\frac{m\kappa}{r}J_{m}\left(k_{o}r\right)\right],\label{mag2} \\
m_{z} & =0,
\end{align}
Further, with $\nu\approx\kappa$ and the pinning of the magnetization at the edge of the disk \hbox{$\textbf{m}(r=R,\theta,z)=0$} we obtain quantized values for the in plane wave-vector $k_{o,m,n}={\beta_{m-1}^{n}}/{R}$~\cite{sparks1970-ssc}, where $\beta_{m-1}^{n}$ is the $n$-th zero of $J_{m-1}(k_{o,m,n} r)$. This yields through Eq.~(\ref{transc1}) the analytical expression for the magnon dispersion 
\begin{equation}
\omega_{\lambda}=\gamma\left\{ {H}_{0}^{2}+\frac{{H}_{0} M_{S}}{1+{}{{k_{i,\lambda}^{2}}/{k_{o,\lambda}^{2}}}}\right\}^{1/2},
\label{magnon-f}
\end{equation}
where the magnon index $\lambda=(m,n,l)$ stands for angular ($m$), radial ($n$) and thickness ($l$) modes and $k_{o,\lambda}=k_{o,m,n}$ and $k_{i,\lambda}=k_{i,m,n,l}$. The inclusion of the exchange effective magnetic field $\textbf{H}_{ex}={}{\lambda_{ex}}\nabla^2\textbf{M}$ is incorporated in the equation above by replacing $H_0\rightarrow \tilde{H}_{0}$ with $\tilde{H}_0=H_0+M_S{}{\lambda_{ex}}(k_{i,\lambda}^2+k_{o,\lambda}^2)$ where {}{$\lambda_{ex}={2A_{ex}}/{\mu_0 M_S^2}$} is the exchange length and $A_{ex}$ the exchange stiffness. This perturbative approach is justified as $H_0\gg M_S{}{\lambda_{ex}}(k_{i,\lambda}^2+k_{o,\lambda}^2) $. The FRM frequency can be recovered from {Eq.~(5) or Eq.~(\ref{magnon-f})} by taking the limit of infinite wavelength {}{($k_{o,\lambda}\rightarrow 0$)} and is ${}{\omega_{FMR}=\gamma H_0}$.

We determine now the magnetization amplitude $m_0$ for a single magnon based on the conservation of  angular momentum along the $z$ direction. In the absence of magnons, the angular momentum along $z$ is given by $\int d^{3}r \thinspace \textbf{M}\cdot \hat{z}$ with $\textbf{M}=(0,0,M_S)$. After the creation of a magnon with $\textbf{m}=(m_x,m_y,0)$, there is a decrease in the magnetization of the $z$ component as  $|\textbf{M}|$ should be conserved, i.e., $\textbf{M}=\left(m_{r},m_{\theta},\sqrt{M_{S}^{2}-m_{r}^{2}-m_{\theta}^{2}}\right)$. The magnon excitation has an angular momentum equal to $\hbar \gamma$ where {$\hbar$} is the reduced Planck's constant, and
this conservation yields to leading order
\begin{equation}
{}{\hbar \gamma } \approx\int d^{3}r \frac{m_{r}^{2}+m_{\theta}^{2}}{2M_{S}},
\end{equation}
which produces
\begin{equation}
m_{0,\lambda}=\sqrt{\frac{2\gamma\hbar M_{S}}{{}{2\pi}k_{o,\lambda}^{2}\kappa^{2}I_{\lambda}^rI_{\lambda}^z}}
\label{coeff}
\end{equation}
with $I_{\lambda}^r=\int_{0}^{R}rdrJ_{m-1}^{2}\left(k_{o,\lambda}r\right)$ and $I_{\lambda}^z=\int_{-\frac{d}{2}}^{\frac{d}{2}}dz\thinspace Z_{\lambda}^{2}\left(z\right)$. Finally, the magnetostatic potential $ \phi_{\lambda}(\textbf{r})=m_{0,\lambda}e^{im\theta}J_m\left(k_{o,\lambda} r\right)Z_{\lambda}(z)$, and we have fringe fields ${\textbf{h}_{\lambda}\left(\textbf{r},t\right)}= \textrm{Re}\left\{\bar{\textbf{h}}_{\lambda}(\textbf{r}) e^{-i\omega_{\lambda}t }\right\} = \textrm{Re}\left\{ \nabla \phi_{\lambda} (\textbf{r}) e^{-i\omega_{\lambda} t} \right\}$, thus 
\begin{align}
\frac{{\textbf{h}_{\lambda}\left(\textbf{r},t\right)}}{m_{0,\lambda} } & =\hat{r} \cos\left(m\theta-\omega_{\lambda}t\right)\left[k_{o,\lambda}J_{m-1}\left(k_{o,\lambda}r\right)-\frac{m}{r}J_{m}\left(k_{o,\lambda} r\right)\right] Z_{\lambda}(z)\nonumber \\
 -&\frac{m\hat{\theta}}{r}\sin\left(m\theta-\omega_{\lambda}t\right)J_{m}\left(k_{o,\lambda} r\right)Z_{\lambda}(z)\nonumber \\
 +&\hat{z}\cos\left(m\theta-\omega_{\lambda}t\right)J_{m}\left(k_{o,\lambda} r\right)\partial_z Z_{\lambda}(z).
\end{align}
The in-plane fringe field components can be written as a linear combination of the right and left circularly polarized (complex) fields, $\bar{h}_{-,\lambda}\left(\textbf{r}\right)$ and $\bar{h}_{+,\lambda}\left(\textbf{r}\right)$, respectively, leading to
\begin{equation}
{\textbf{h}_{\lambda}\left(\textbf{r},t\right)}{}
	=\frac{1}{2\sqrt{2}}\left[\hat{e}_{-}\bar{h}_{+,\lambda}\left(\textbf{r}\right)+\hat{e}_{+}\bar{h}_{-,\lambda}\left(\textbf{r}\right)\right]e^{-i\omega_\lambda t}+\frac{1}{2\sqrt{2}}\left[\hat{e}_{+}\bar{h}_{+,\lambda}^{\star}\left(\textbf{r}\right)+\hat{e}_{-}\bar{h}_{,\lambda}^{\star}\left(\textbf{r}\right)\right]e^{i\omega_\lambda t}+\hat{z}h_{z,\lambda}\left(\textbf{r},t\right) \label{fring},
\end{equation}
with  $\hat{e}_{\pm}=\frac{(\hat{r}\pm i\hat{\theta})}{\sqrt{2}}$ and %$\bar{h}_{\pm,\lambda}\left(\textbf{r}\right)=\bar{h}_{r,\lambda}\left(\textbf{r}\right)\pm i\bar{h}_{\theta,\lambda}\left(\textbf{r}\right)$, i.e., 
\begin{equation}
\bar{h}_{+,\lambda}(\textbf{r})=m_{0,\lambda}\left[k_{o,\lambda}J_{m-1}\left(k_{o,\lambda}r\right)-2\frac{m}{r}J_{m}\left(k_{o,\lambda}r\right)\right]e^{im\theta}Z\left(z\right),    
\label{fringeleft}
\end{equation}
\begin{equation}
\bar{h}_{-,\lambda}(\textbf{r})=m_{0,\lambda}\left[k_{o,\lambda}J_{m-1}\left(k_{o,\lambda}r\right)\right]e^{im\theta}Z\left(z\right).
\end{equation}



\section{NV-center spin magnon coupling}


The interaction Hamiltonian between NV center spin and magnon fringe fields is given by 
\begin{equation}
\frac{{\cal H}_{I}}{\hbar}=\gamma_{\textrm{NV}}\mu_0 {\textbf{h}}_{\lambda}(\textbf{r},t)\cdot{\textbf{S}},
\label{Hint}
\end{equation}
where $\gamma_{\textrm{NV}}$ is the NV-center gyromagnetic ratio and $\textbf{S}=(S_x,S_y,S_z)$ are spin-1 matrices. We rewrite  ${\textbf{S}}=\frac{1}{\sqrt{2}}\left({S}_{+}\hat{e}_{-}+{S}_{-}\hat{e}_{+}\right)+{S}_{z}\hat{e}_{z}$,
with ${S}_{\pm}={S}_{x}\pm i{S}_{y}$ -- where ${S}_{\pm}$ are the ladder (raising and lowering) operators of the $z$-component of the total angular momentum of the NV-center obeying  ${S}_{\pm}\left|S,m_s\right\rangle =\sqrt{\left(S\mp m_s\right)\left(S\pm m_s+1\right)}\left|S,m_s\pm1\right\rangle $. In order to write down a Jaynes-Cumming  Hamiltonian for our system, we need to rewrite our Hamiltonian Eq.~(\ref{Hint}) using the creation and annihilation operators of magnon and  NV$^-$ center levels. First, we recall that the $z$ component of the magnetization can be written as {}{$\hat{M}_{z}\approx M_{S}-(1/2M_S)m_{-}m_{+}$ }
%$\hat{M}_{z}=M_{S}-(1/2{}{M_S})({m_{+}m_{-}+m_{-}m_{+}})$ 
with $m_{\pm}=m_{x}\pm im_{y}$. The connection with  second quantization is made by associating the $\hat{m}_{+}$ $\left(\hat{m}_{-}\right)$ operator with the increase (decrease) of the magnetization along $z$. Therefore, their relations with the magnon creation $(a_{\lambda}^\dagger)$ and annihilation operators $(a_\lambda$) are $\hat{m}_{-,\lambda}\left(\textbf{r},t\right) \rightarrow m_{-,\lambda}\left(\textbf{r},t\right)a_{\lambda}^{\dagger}$ and $\hat{m}_{+,\lambda}\left(\textbf{r},t\right) \rightarrow m_{+,\lambda}\left(\textbf{r},t\right)a_{\lambda}$ {}{\cite{kittel1963quantum,PhysRev.122.791}}, where $\lambda$ represents the magnon  mode indexed by $\lambda=\left(m,n,l\right)$ and $a_{\lambda}^\dagger \left|0\right\rangle = \left|mnl\right\rangle$, where $ \left|0\right\rangle $ represents the state with no excited magnons. Using now the magnon operators, the creation of magnon {}{mode $\lambda$} decreases the $z$-component of the integrated magnetization by {}{$\hbar \gamma	$}, i.e., $\int d^{3}r \thinspace \hat{M}_{z}=M_{S}\pi d R^2-{}{\hbar \gamma}\thinspace a_{\lambda}^{\dagger}a_\lambda${}{\cite{PhysRev.122.791}}. Moreover, we can also write the fringe field [Eq.~(\ref{fring})] in second quantization using the magnon operators, 
\begin{equation}
\textbf{h}_{\lambda}\left(\textbf{r},t\right)=a_{\lambda}\left(\frac{\hat{e}_{-}\bar{h}_{+,\lambda}\left(\textbf{r}\right)+\hat{e}_{+}\bar{h}_{-,\lambda}\left(\textbf{r}\right)}{2\sqrt{2}}\right)e^{-i\omega_{\lambda}t}+a_{\lambda}^{\dagger}\left(\frac{\hat{e}_{+}\bar{h}_{+,\lambda}^{\star}\left(\textbf{r}\right)+\hat{e}_{-}\bar{h}_{-,\lambda}^{\star}\left(\textbf{r}\right)}{2\sqrt{2}}\right)e^{i\omega_{\lambda}t}+h_z(\textbf{r},t)\hat{z}. \end{equation}
Finally, Eq.~(\ref{Hint}) is, for leading order,
\begin{align}
\frac{{\cal H}_{I}}{ \hbar}  & \approx \frac{\gamma_{\textrm{NV}}\mu_{0}}{4}\left[\bar{h}_{+,\lambda}^{\star}\left(\textbf{r}\right)a_{\lambda}^{\dagger}\hat{S}_{+}e^{i\omega_{\lambda}t}+\bar{h}_{-,\lambda}\left(\textbf{r}\right)a_{\lambda}\hat{S}_{+}e^{-i\omega_{\lambda}t}\right.\\
 & +\left.\bar{h}_{+,\lambda}\left(\textbf{r}\right)a_{\lambda}\hat{S}_{-}e^{-i\omega_{\lambda}t}+\bar{h}_{-,\lambda}^{\star}\left(\textbf{r}\right)a_{\lambda}^{\dagger}\hat{S}_{-}e^{i\omega_{\lambda}t}\right].
\label{Hint2}
\end{align}
Now we apply the unitary transformation ${\cal U}\left(t\right)=e^{-\frac{i}{\hbar}{{\cal H}_{\textrm{NV}}}t}$ with $\frac{{\cal H}_{\textrm{NV}}}{\hbar}=2\pi D(S_{z}^{2}-2/3)+  \gamma_{\textrm{NV}} B_{dc}  S_{z}$ to the Hamiltonian above. After applying the rotating wave approximation (RWA) and assuming $\omega_{\pm}>0$, we obtain 
\begin{align}
\left({\cal U}^\dagger\frac{{\cal H}_{I}}{ \hbar}{\cal U} \right)_{\textrm{RWA}} & \approx \gamma_{\textrm{NV}}\mu_0\frac{\sqrt{2}}{4}\left[\bar{h}_{-,\lambda}\left(\textbf{r}\right)a_{\lambda}\sigma_{+}^{U}e^{-i\left(\omega_{\lambda}-\omega_{+}\right)t}+\bar{h}_{-,\lambda}^{\star}\left(\textbf{r}\right)a_{\lambda}^{\dagger}\sigma_{-}^{U}e^{i\left(\omega_{\lambda}-\omega_{+}\right)t}\right.\\
 & +\left.\bar{h}_{+,\lambda}^{\star}\left(\textbf{r}\right)a_{\lambda}^{\dagger}\sigma_{+}^{D}e^{i\left(\omega_{\lambda}-\omega_{-}\right)t}+\bar{h}_{+,\lambda}\left(\textbf{r}\right)a_{\lambda}\sigma_{-}^{D}e^{-i\left(\omega_{\lambda}-\omega_{-}\right)t}\right],
\label{Hint4}
\end{align}
with $\omega_{\pm} = 2\pi D \pm {\gamma_{\rm{NV}}  B_{dc}}$, $\sigma_{+}^{D}\left|-1\right\rangle =\left|0\right\rangle $, $\sigma_{-}^{D}\left|0\right\rangle =\left|-1\right\rangle $, $\sigma_{+}^{U}\left|0\right\rangle =\left|1\right\rangle $ and $\sigma_{-}^{U}\left|1\right\rangle =\left|0\right\rangle $. 
%with $\bar{h}_{\pm,\lambda}\left(\textbf{r}\right)	=\bar{h}_{x,\lambda}\left(\textbf{r}\right)\pm i\bar{h}_{y,\lambda}\left(\textbf{r}\right)=e^{\pm i\theta}\left[ \bar{h}_{r,\lambda}\left(\textbf{r}\right)\pm i \bar{h}_{\theta,\lambda}\left(\textbf{r}\right)\right]$. 
From here it is clear that  the right circular polarization of the fringe field $[\bar{h}_{-,\lambda}(\textbf{r})]$ only allows for transitions within the $\left\{\left|0\right\rangle,\left|+1\right\rangle \right\}$ subspace, and the left one $[\bar{h}_{+,\lambda}(\textbf{r})]$ allows for transitions within the $\left\{\left|0\right\rangle,\left|-1\right\rangle \right\}$ subspace for magnetic fields corresponding to the $\left|-1\right\rangle$ state having higher energy than the $\left|0\right\rangle$ state.
For the configuration we consider in the main text we only have resonances between magnons and the NV-center $\left|0\right\rangle \longleftrightarrow \left|-1\right\rangle $ transition (See Figure 3 in main manuscript). Therefore, the Hamiltonian within  the resonant condition $\omega_- \approx \omega_\lambda$ is
\begin{equation}
\frac{{\cal H}_{I}^{\textrm{RWA}}}{\hbar}=\gamma_{\textrm{{NV}}}\mu_{0}\frac{\sqrt{2}}{4}\left[\bar{h}_{+,\lambda}^{\star}\left(\textbf{r}\right)a_{\lambda}^{\dagger}\sigma_{+}^{D}+\bar{h}_{+,\lambda}\left(\textbf{r}\right)a_{\lambda}\sigma_{-}^{D}\right].
\end{equation}
We finally write the above Hamiltonian for a NV center placed at $\textbf{r}=\textbf{r}_\textrm{NV}$
\begin{equation}
\frac{{\cal H}_{I}^{\textrm{RWA}}}{\hbar}\approx  \textsl{g}_{\lambda}^{\star}\left(\textbf{r}_\textrm{NV}\right)a_{\lambda}^{\dagger} \sigma_{+}^D+\textsl{g}_{\lambda}^{}\left(\textbf{r}_\textrm{NV}\right)a_{\lambda}\sigma_{-}^D,
\label{heff}
\end{equation}
with spin-magnon coupling 
%\begin{equation}
%\textsl{g}_\lambda(\textbf{r}_\textrm{NV})=\frac{g\mu_B\mu_0}{8\pi \hbar } \thinspace \bar{h}_{-,\lambda}(\textbf{r}_\textrm{NV}).  \label{gcoupsm}
%\end{equation}
\begin{equation}
\textsl{g}_\lambda(\textbf{r}_\textrm{NV})=\frac{\sqrt{2}}{4} \gamma_{\textrm{NV}}\mu_0\thinspace \bar{h}^{}_{+,\lambda}(\textbf{r}_\textrm{NV}).  \label{gcoupsm}
\end{equation}


\section{Cooperativity}

The cooperativity is defined by Eq.~(1) within the manuscript and is
\begin{equation}
{\mathcal C}_\lambda=\frac{4{\textsl{g}}_{\lambda}^2}{n{\mathsf{\varkappa}}/{T_{2}^{*}}}.
\label{coop}
\end{equation}
Using  $\mathsf{\varkappa}=2\pi f_{\lambda}/Q$ with $Q=1/\left(2\alpha\right)$, and Eq.~(\ref{gcoupsm}) we can rewrite  Eq.~(\ref{coop}) as
\begin{align}
\mathcal{C}_\lambda=\frac{1}{2}\left(\gamma_{\textrm{NV}} \mu_{0}\right)^{2}\frac{T_{2}^{*}}{n\alpha \pi f_{\lambda}}\left|\frac{\bar{h}_{+,\lambda}\left(\textbf{r}_{\textrm{NV}}\right)}{2}\right|^{2}.
\end{align}
and finally 
\begin{align}
\mathcal{C}_\lambda =\frac{\gamma}{2\pi}\frac{T_{2}^{*}}{n}\left(\hbar \gamma_{\textrm{NV}} \mu_0\right)^{2}\times\Gamma_{\lambda}\left(R,d,\textbf{r}_{\textrm{NV}}\right)\times\frac{1}{\hbar\omega_{\lambda}}\times\frac{M_{S}}{\alpha},
\end{align}
with 
\begin{align}
\Gamma_{\lambda}\left(R,d,\textbf{r}_{\textrm{NV}}\right)  =\frac{1/2}{k_{o,\lambda}^{2}\kappa^{2}I_{\lambda}^{r}I_{\lambda}^{z}}\left[k_{o,\lambda} J_{m-1}\left(k_{o,\lambda}r_{\textrm{NV}}\right)-2\frac{m}{r}J_{m}\left(k_{o,\lambda}r_\textrm{NV}\right)\right]^{2}e^{2k_{o,\lambda}z_{\textrm{NV}}}
 \end{align}
and $\textbf{r}_\textrm{NV} = (r_\textrm{NV},\theta_\textrm{NV},z_\textrm{NV})$.



\section{\label{z-function} Results for YIG }


\begin{figure}[b]
    \centering
    \includegraphics[width=1\linewidth]{YIG.pdf}
    \caption{Frequencies of  NV center levels $\left|\pm 1\right\rangle$ (blue and red solid lines), YIG FMR and YIG magnons (black solid lines) as a function of external dc magnetic field { $B$ parallel to the [111] Diamond crystallographic direction} for (a) $M_S=1750$~G, (b) $M_S=2000$~G and (c) $M_S=2200$~G. Inset shows a zoom-in of the crossing region between $\left|-1\right\rangle$ level with both magnonic $m=1,2,...,14$ and FMR frequencies.}
    \label{fig1}
\end{figure}

Here we plot the NV-center level transition frequencies {[Eq.~(7)]} and the magnon frequencies {[Eq.~(5)]} as a function of the external dc magnetic field. Interestingly, we notice the absence of a resonance between the magnon modes described in the manuscript and NV levels for typical YIG values of $M_S$ at low temperature~\cite{d2013inverse,haidar2015thickness,jermain2017increased}.  The resonance between the NV frequency transition $\left|0\right\rangle  \longleftrightarrow \left|-1\right\rangle$ and the magnon mode $m=7$ only happens for $M_S < 1750$~G [See Fig.~\ref{fig1}]. {}{We emphasize that these reductions of $M_S$ would imply  a significant increase in the damping value due to the addition of doping.}

Most importantly, we note that the spin-magnon interacting Hamiltonian for YIG material assumes a different form  compared to the Hamiltonian calculated previously [Eq.~(\ref{heff})]. The underlying reason is that the  resonance between the $\left|0\right\rangle  \longleftrightarrow \left|-1\right\rangle$ transition and the magnon frequency only happens for negative $\left|-1\right\rangle$ frequency ($\omega_-<0$). Taking this into account and reapplying the RWA approximation, we obtain
\begin{align}
\left({\cal U}^\dagger\frac{{\cal H}_{I}}{ \hbar}{\cal U} \right)_{\textrm{RWA}}^{\omega_{-,\lambda}<0} & \approx \gamma_{\textrm{NV}}\mu_0\frac{\sqrt{2}}{4}\left[   \bar{h}_{-,\lambda}\left(\textbf{r}\right)a_{\lambda}\sigma_{+}^{U}e^{-i\left(\omega_{\lambda}-\omega_{+}\right)t}+\bar{h}_{-,\lambda}^{\star}\left(\textbf{r}\right)a_{\lambda}^{\dagger}\sigma_{-}^{U}e^{i\left(\omega_{\lambda}-\omega_{+}\right)t} \right. \nonumber \\
 & +\left.    \bar{h}_{-,\lambda}\left(\textbf{r}\right)a_{\lambda}\sigma_{+}^{D}e^{-i\left(\omega_{\lambda}-\left|\omega_{-}\right|\right)t}+\bar{h}_{-,\lambda}^{\star}\left(\textbf{r}\right)a_{\lambda}^{\dagger}\sigma_{-}^{D}e^{i\left(\omega_{\lambda}-\left|\omega_{-}\right|\right)t}        \right].
\label{Hint4-YIG}
\end{align}
From this equation we clearly see that, differently from V[TCNE]$_x$, the right circular polarization of the fringe fields [$\bar{h}_{-,\lambda}(\textbf{r})$] drives both the  $\left\{\left|0\right\rangle,\left|-1\right\rangle \right\}$ and  $\left\{\left|0\right\rangle,\left|1\right\rangle \right\}$ transitions, which is a direct consequence of  $\omega_{-,\lambda}<0$. Within the resonance condition we obtain 
\begin{align}
\frac{{\cal H}_{I}^{\textrm{RWA}}}{\hbar} = \gamma_{\textrm{NV}}\mu_0\frac{\sqrt{2}}{4}\left[    \bar{h}_{-,\lambda}\left(\textbf{r}\right)a_{\lambda}\sigma_{+}^{D}+\bar{h}_{-,\lambda}^{\star}\left(\textbf{r}\right)a_{\lambda}^{\dagger}\sigma_{-}^{D}\right].
\label{Hint4-YIG}
\end{align}
Finally, for a NV center located at $\textbf{r}=\textbf{r}_{\textrm{NV}}$ we obtain 
\begin{align}
\frac{{\cal H}_{I}^{\textrm{RWA}}}{\hbar} =  \textsl{g}_\lambda(\textbf{r}_\textrm{NV}) a_{\lambda}\sigma_{+}^{D}+\textsl{g}_{\lambda}^{\star}(\textbf{r}_\textrm{NV})a_{\lambda}^{\dagger}\sigma_{-}^{D}
\label{Hint4-YIG}
\end{align}
with spin-magnon coupling of
\begin{equation}
    \textsl{g}_\lambda(\textbf{r}_\textrm{NV})=\frac{\sqrt{2}}{4} \gamma_{\textrm{NV}}\mu_0\thinspace \bar{h}^{}_{-,\lambda}(\textbf{r}_\textrm{NV}). \label{gcoupsm-yig}
\end{equation}
The cooperativity is calculated through ${\mathcal C}_\lambda=\frac{4{\textsl{g}}_{\lambda}^2}{n{\mathsf{\varkappa}}/{T_{2}^{*}}}$ and is
\begin{align}
\mathcal{C}_{\lambda}^{\textrm{YIG}} =\frac{\gamma}{2\pi}\frac{T_{2}^{*}}{n}\left(\hbar \gamma_{\textrm{NV}} \mu_0\right)^{2}\times\Gamma_{\lambda}^{\textrm{YIG}}\left(R,d,\textbf{r}_{\textrm{NV}}\right)\times\frac{1}{\hbar\omega_{\lambda}}\times\frac{M_{S}}{\alpha},
\end{align}
with 
\begin{align}
\Gamma_{\lambda}^{\textrm{YIG}}\left(R,d,\textbf{r}_{\textrm{NV}}\right)  =\frac{1/2}{k_{o,\lambda}^{2}\kappa^{2}I_{\lambda}^{r}I_{\lambda}^{z}}\left[k_{o,\lambda} J_{m-1}\left(k_{o,\lambda}r_{\textrm{NV}}\right)\right]^{2}e^{2k_{o,\lambda}z_{\textrm{NV}}}
 \end{align}
and $\textbf{r}_\textrm{NV} = (r_\textrm{NV},\theta_\textrm{NV},z_\textrm{NV})$.

\begin{figure}[tb]
    \centering
    \includegraphics[width=1\linewidth]{YIG-cp.pdf}
    \caption{In plane and cross section plane spatial plots of the cooperativity for the $\lambda=(7,1,1)$ YIG magnon mode assuming (a) $\alpha_{\textrm{YIG,film}}\approx 1.5\times 10^{-3}$ (b) $\alpha_{\textrm{YIG,bulk}}\approx 5\times 10^{-5}$. We also plot the cooperativity along the teal lines. The white border shows the strong-regime stability region where ${\mathcal C}_\lambda \geq 1$. The green lines delimit the disk dimension $d=100$~nm and $R=0.5$~$\mu$m. }
    \label{fig2}
\end{figure}

Here we plot the cooperativity for the YIG material, assuming $M_S = 1750$~G and the magnon mode $m=7$ that is resonant with the level transition $\left|0\right\rangle  \longleftrightarrow \left|-1\right\rangle$ [See black dot within Fig.~\ref{fig1}~(a)]. We use two different values for the low temperature YIG damping. In Fig.~\ref{fig2}~(a) we plot the cooperativity for the current thin-film low temperature damping $\alpha_{\textrm{YIG,film}}\approx 1.5\times 10^{-3}$~\cite{haidar2015thickness}, where the strong regime can only be achieved for shallow NV centers placed at a maximum of $50$~nm below the YIG bottom surface. %cannot be achieved for NV centers placed $30$~nm below the YIG bottom surface. 
On the other hand, in Fig.~\ref{fig2}~(b) we plot the cooperativity for YIG using the bulk low temperature damping value $\alpha_{\textrm{YIG,bulk}}\approx 5\times 10^{-5}$~\cite{Tabuchi2014,doi:10.1063/1.5115266},  obtaining {${\mathcal C}_{\textrm{YIG}}\approx 90$} and {}{exceeding the} V[TCNE]$_x$ cooperativity  by a factor of {$\approx 6$}. 




\vskip 100mm

\providecommand{\noopsort}[1]{}\providecommand{\singleletter}[1]{#1}%
\providecommand{\newblock}{}
\begin{thebibliography}{10}
\expandafter\ifx\csname url\endcsname\relax
  \def\url#1{{\tt #1}}\fi
\expandafter\ifx\csname urlprefix\endcsname\relax\def\urlprefix{URL }\fi
\providecommand{\eprint}[2][]{\url{#2}}
% Bibliography created with iopart-num v2.1
% /biblio/bibtex/contrib/iopart-num

\bibitem{walker1957}
Walker L~R 1957 {\em Phys. Rev.\/} {\bf 105}(2) 390--399

\bibitem{sparks1970}
Sparks M 1970 {\em Phys. Rev. B\/} {\bf 1}(9) 3831--3856

\bibitem{sparks1970-ssc}
Sparks M 1970 {\em Solid State Communications\/} {\bf 8}(10) 731--733

\bibitem{kittel1963quantum}
Kittel C 1963 {\em Quantum theory of solids\/} (Wiley)

\bibitem{PhysRev.122.791}
Sparks M, Loudon R and Kittel C 1961 {\em Phys. Rev.\/} {\bf 122}(3) 791--803

\bibitem{d2013inverse}
d'Allivy Kelly O, Anane A, Bernard R, Ben~Youssef J, Hahn C, Molpeceres A~H,
  Carr\'et\'ero C, Jacquet E, Deranlot C, Bortolotti P, Lebourgeois R, Mage
  {\relax J-C}, de~Loubens G, Klein O, Cros V and Fert A 2013 {\em Applied
  Physics Letters\/} {\bf 103}(8) 082408

\bibitem{haidar2015thickness}
Haidar M, Ranjbar M, Balinsky M, Dumas R~K, Khartsev S and \r{A}kerman J 2015
  {\em Journal of Applied Physics\/} {\bf 117}(17) 17D119

\bibitem{jermain2017increased}
Jermain C~L, Aradhya S~V, Reynolds N~D, Buhrman R~A, Brangham J~T, Page M~R,
  Hammel P~C, Yang F~Y and Ralph D~C 2017 {\em Phys. Rev. B\/} {\bf 95}(17)
  174411

\bibitem{Tabuchi2014}
Tabuchi Y, Ishino S, Ishikawa T, Yamazaki R, Usami K and Nakamura Y 2014 {\em
  Phys. Rev. Lett.\/} {\bf 113}(8) 083603

\bibitem{doi:10.1063/1.5115266}
Kosen S, van Loo A~F, Bozhko D~A, Mihalceanu L and Karenowska A~D 2019 {\em APL
  Materials\/} {\bf 7}(10) 101120

\end{thebibliography}





\end{document}
